CP Violation in the SUSY Seesaw: Leptogenesis and Low Energy

We suppose that the baryon asymmetry is produced by thermal leptogenesis (with flavour effects), at temperatures $\sim 10^{9} - 10^{10}$ GeV, in the supersymmetric seesaw with universal and real soft terms. The parameter space is restricted by assuming that $l_\alpha \to l_\beta \gamma$ processes will be seen in upcoming experiments. We study the sensitivity of the baryon asymmetry to the phases of the lepton mixing matrix, and find that leptogenesis can work for any value of the phases. We also estimate the contribution to the electric dipole moment of the electron, arising from the seesaw, and find that it is (just) beyond the sensitivity of next generation experiments ($\lsim 10^{-29} e$ cm). The fourteen dimensional parameter space is efficiently explored with a Monte Carlo Markov Chain, which concentrates on the regions of interest.

==> Fig/setbb.py <==
"""Modify the bonding box line of an eps figure"""

import sys, commands

if len(sys.argv) != 6:
      print 'Usage: python setbb.py <filename> <xbl> <ybl> <xur> <yur>'
      sys.exit()
fname=sys.argv[1]
bbstr=str(sys.argv[2])+' '+str(sys.argv[3])+' '+str(sys.argv[4])+' '+str(sys.argv[5])

f=open(fname,'r')
g=open(fname+'.tmp','w')
s=f.readlines()

for i in s:
      if '%%BoundingBox:' in i:
            g.write('%%BoundingBox: '+bbstr+'\n')
      else:
            g.write(i)

f.close
g.close

print 'Overwrite '+fname+' ? (y/n)'
commands.getstatusoutput('mv -i '+fname+'.tmp '+fname)

